Bit-Twiddling Hacks for Gamma Matrices

For some research questions that involve Spin(p, q) representation theory, using symbolic algebra based techniques might be an attractive option for simplifying and manipulating expressions. Yet, for some such problems, especially as they arise in the study of various limits of M-theory (such as dimensional reductions), the complexity of the resulting expressions can become computationally challenging when using popular symbolic algebra packages in a straightforward manner. This work discusses some general properties of Gamma matrices that are computationally useful, down to the level of what one would call "bit-twiddling hacks" in computer science. It is presented in a self-contained way that should be accessible to both physicists and computer scientists. Code is available alongside the TeX source of the preprint version of this article on arXiv.

==> anc/code/README.md <==

# Code to accompany the 'Bit-Twiddling Hacks for Gamma matrices' paper



==> anc/code/gamma11.py <==
# coding=utf-8
# Copyright 2023 The Google Research Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Generic reduction of four-fermion terms arising from D=11 Supergravity.

Note: This code deliberately does not use Python type annotations,
for the following reasons:

 1. Physicists generally are not familiar with the underlying byzantine rules,
    so this would make the code less inclusive.
 2. They would be of little value, since many things would be `ArrayLike`.
"""

import abc
import itertools
import math

import numpy
import psi4_accum as _psi4_accum  # Module-internal use only!


# It is essential that naming aligns with mathematical notation,
# so we have to relax the linter here.
# pylint:disable=invalid-name


# Short-hands.
iprod = itertools.product
range1_11 = range(1, 11)
range1 = range(1)
range32 = range(32)


# The Pauli Spin Matrices, as [3, 2, 2] complex array.
PAULI_SIGMA = numpy.stack(
    [numpy.eye(2),  # sigma_0 == identity.
     numpy.eye(2)[::-1],  # sigma_x
     numpy.diag([1j, -1j])[::-1],  # sigma_y
     numpy.diag([1, -1])],  # sigma_z
    axis=0)


# Default ranking polynomial for 4-tuples, converting four indices
# (a,b,c,d) in the range [0..319] to the linear index of the 4-tuple
# in lexicographic ordering. Must use dtype=int64 and machine
# byte order for use by _psi4_accum.collect_quartic_terms().
#
# Note: Having to deal with this is, in a way, due to laziness.
# We could also handle this by working out the ordered-quadruple
# ranking formula for indices in [0..N] once and for all.
#
# Entries are (where (a,b,c,d) is the lexically ordered 4-tuple
# of all different coefficients):
#   [denominator, 1-coeff, d-coeff, c-coeff,
#    c**2-coeff, b-coeff, b**2-coeff, b**3-coeff, a-coeff,
#    a**2-coeff, a**3-coeff, a**4-coeff].
RANKING_COEFFS_320_4 = numpy.array(
    [24, -1224984, 24, 7644, -12, 1213484, -3816, +4,
     +128022350, -604835, +1270, -1], dtype=numpy.int64)


def permutation_sign_d(perm):
  """Determines the sign of a permutation, destructively.

  Args:
   perm: list representation of a permutation, must satisfy
     `set(perm) == set(range(len(perm)))`. Will me mutated.

  Returns:
    +1 if `perm` can be reduced to list(range(len(perm)))
    by an even number of swaps, -1 otherwise.
  """
  sign = 1
  for n in range(len(perm)):
    while n != perm[n]:
      pn = perm[n]
      perm[n], perm[pn] = perm[pn], perm[n]  # Swap to make perm[pn] = pn.
      sign = -sign
  return sign


def get_sign_and_canonicalized(indices):
  """Sorts an index-sequence, determining the sorting permutation's sign.

  Args:
    indices: Arraylike of >= 0 indices. Must not have duplicates.

  Returns:
    Pair `(sorted(indices), {sign of the reordering permutation, +1 or -1})`.
  """
  p_sorted = sorted(indices)
  # O(N^2), but for N this small, this is still competitive.
  t_indices = tuple(indices)  # For calling .index().
  reordering = [t_indices.index(x) for x in p_sorted]
  return permutation_sign_d(reordering), p_sorted


# === D=10+1 Majorana Gammas ===


def get_gammas11d():
  """Computes the Spin(1,10) Gamma matrices, as real [11, 32, 32]-array."""
  s0, sx, sy, sz = PAULI_SIGMA
  # Kronecker product for five sigma matrices.
  def kp5(p, q, r, s, t):
    return numpy.einsum(
        'Aa,Bb,Cc,Dd,Ee->ABCDEabcde',
        p, q, r, s, t).reshape(32, 32)
  return numpy.stack(
      [kp5(1j*sy, sy, sy, sy, sy),
       kp5(sx, sy, sy, sy, sy),
       kp5(sz, sy, sy, sy, sy),
       kp5(s0, sx, s0, s0, s0),
       kp5(s0, sz, s0, s0, s0),
       kp5(s0, sy, sy, sx, s0),
       kp5(s0, sy, sy, sz, s0),
       kp5(s0, sy, sx, s0, sy),
       kp5(s0, sy, sz, s0, sy),
       kp5(s0, sy, s0, sy, sx),
       kp5(s0, sy, s0, sy, sz)],
      axis=0).real


def _gamma_cache_tag(vindices):
  # Hack: We use the byte-data representations of uint8
  # index-vectors as cache-keys. This is more compact and convenient
  # than using tuples (and faster to compare).
  return numpy.asarray(vindices, dtype=numpy.uint8).data.tobytes()


class Gamma11Family:
  """Family of Spin(1, 10) 1_AB, Gamma^I_AB, Gamma^IJ_AB etc. Gamma matrices.

  Must be based on a 'friendly representation'. For Spin(1, 10),
  we explicitly use that Gamma matrices are real/Majorana and multiply via
  2 Gamma^IJ_AB = Gamma^I_AC Gamma_J_CB - (J<->I) (but see text for
  simplification) - and likewise for higher products.

  Attributes:
    gamma_IAB: [11, 32, 32]-numpy.ndarray, the original Gamma matrix data.
  """

  def __init__(self, *, gamma_IAB=None):
    """Initializes the instance.

    Args:
      gamma_IAB: Optional Gamma matrices, as an [11, 32, 32] real
        array-like geometric constant. If `None`, then the default
        choice produced by get_gammas11d() will get used.
    """
    super().__init__()  # Chain __init__() via Python MRO.
    # If one were to generalize this family to e.g. Weyl spinors,
    # care would have to be taken about even-number-of-vector-index Gammas
    # coming in two variants: spinor/spinor and co-spinor/co-spinor.
    # Naturally, one would want to keep spinor-indices to the left
    # of cospinor-indices in products, but for D=11, we do not have
    # to concern ourselves with this.
    if gamma_IAB is not None:
      gamma_IAB = numpy.asarray(gamma_IAB)
    else:
      gamma_IAB = get_gammas11d()
    if gamma_IAB.shape != (11, 32, 32):
      raise ValueError(
          f'Gamma shape {gamma_IAB.shape} is not as expected for Spin(1,10).')
    if not (gamma_IAB.imag == 0).all():
      raise ValueError('D=11 Majorana Gamma-matrices should be all-real.')
    # Dimensionalities of the Spin(1,10) vector and spinor representations.
    dim_v, dim_s = 11, 32
    entries = set(gamma_IAB.ravel())
    if not entries <= {-1, 0, 1}:
      raise ValueError(
          f'Gamma-matrices must only have entries -1, 0, +1. Found: {entries}')
    # The compact representation of each Gamma^I uses a [2, dim_s] numpy-array,
    # where the [0, :]-part provides a permutation and the [1, :]-part
    # provides the +1/-1-factor to multiply with post-permutation.
    # Generalization note: For complex (Dirac) Gamma matrices in other
    # dimensions, it would be advantageous to count the number of 1j-factors
    # instead (mod-4, which would be automatic for uint-types), but we
    # here nevertheless go with signs, for simplicity.
    gdata = numpy.zeros([dim_v, 2, dim_s], dtype=numpy.int8)
    # Hack: taking the absolute magnitude of the gammas gives us entries 0, 1.
    # Here, we can conveniently use .argmax() to find the nonzero entries.
    abs_gamma_IAB = abs(gamma_IAB)
    # Quick consistency check: every gamma has dim_s many ones.
    if not ((abs_gamma_IAB.sum(axis=1) == 1).all() and
            (abs_gamma_IAB.sum(axis=2) == 1).all()):
      raise ValueError(
          'Gammas need to have a single +/-1 per row and column.')
    # Now, populate data per-matrix. We have a single +/-1 per row.
    # We henceforth call the left spinor-index on Gamma^I_AB the "row-index",
    # and the right spinor-index the "column-index", as customary.
    for idx_i in range(dim_v):
      abs_gamma = abs_gamma_IAB[idx_i]
      # nz_ == "nonzero_", "cix_" == "column_index_", "rix_" == "row_index_".
      nz_cix_by_rix = abs_gamma.argmax(axis=1)  # "row: which column?"
      # Only needed for expectation-check below.
      nz_rix_by_cix = abs_gamma.argmax(axis=0)  # "column: which row?"
      entry_by_row = numpy.take_along_axis(
          gamma_IAB[idx_i], nz_cix_by_rix[:, numpy.newaxis], 1).ravel()
      entry_by_col = numpy.take_along_axis(
          gamma_IAB[idx_i], nz_rix_by_cix[numpy.newaxis, :], 0).ravel()
      if not ((abs(entry_by_row) == 1).all() and
              (abs(entry_by_col) == 1).all()):
        # Let us make extra sure we will detect having been fed "bad"
        # Gamma-matrices.
        raise ValueError(
            'Gammas need to have a single +/-1 per row and column.')
      # The `entry_by_row` data is used if the row-index survives
      # and we sum over the column-index, and vice-versa.
      gdata[idx_i, 0, :] = nz_cix_by_rix
      gdata[idx_i, 1, :] = entry_by_row
    # It is good practice to only actually do instance state-mutations
    # once we know everything is OK. This way, even raising an exception
    # in __init__ will not leave us with half-initialized object-state.
    self.gamma_IAB = gamma_IAB
    self._gdata = gdata
    # Gamma-matrix by vstring tag.
    # Hack: We use the byte-data representations of uint8
    # index-vectors as cache-keys. This is more compact and convenient
    # than using tuples (and faster to compare).
    self._cached_gamma_by_tag = {
        _gamma_cache_tag([idx_i]): gdata[idx_i] for idx_i in range(dim_v)
    } | {
        # We also can straightaway register Gamma^[].
        # This is the identity matrix.
        _gamma_cache_tag([]): numpy.stack(
            [numpy.arange(32), numpy.ones([32])], axis=0).astype(numpy.int8)}
    # Hack: Looking up a method will first do a lookup on the instance,
    # which will fail, and then fall back to doing a lookup on the class,
    # where a callable result will get wrapped up into a method-object
    # for the original instance. We can speed this up by shadowing the
    # class-callables with instance-attributes that are the corresponding
    # method-objects. This saves both method-object instantiation and
    # the failing instance-lookup.
    # Technically, these attributes should then be documented as instance-
    # attributes, but they behave like methods (only faster).
    # They would however show up in self.__dict__.
    # pylint:disable=g-missing-from-attributes
    self._get_sign_and_gdata = self._get_sign_and_gdata
    self.apply_right = self.apply_right

  def _get_sign_and_gdata(self, vstring):
    """Registers a product of gamma-matrices."""
    sign, canonicalized = get_sign_and_canonicalized(vstring)
    vtag = _gamma_cache_tag(canonicalized)
    cache = self._cached_gamma_by_tag
    maybe_gdata = cache.get(vtag)  # overwritten if `None`.
    if maybe_gdata is not None:
      return sign, maybe_gdata
    # Otherwise, we do not have an entry.
    mid = len(vstring) // 2
    sign_le, gdata_le = self._get_sign_and_gdata(canonicalized[:mid])
    sign_ri, gdata_ri = self._get_sign_and_gdata(canonicalized[mid:])
    assert sign_le == sign_ri == 1  # Substrings are also canonicalized!
    gdata_product = numpy.zeros_like(gdata_le)
    # Indexing a numpy-vector with an int-vector performs index-gathering.
    # Explanation: see accompanying "Bit Twiddling Hacks" paper.
    gdata_product[0, :] = gdata_ri[0, :][gdata_le[0, :]]
    gdata_product[1, :] = gdata_le[1, :] * gdata_ri[1, :][gdata_le[0, :]]
    cache[vtag] = gdata_product
    return sign, gdata_product

  def apply_right(self, vstring, spinor):
    """Contracts a gamma-matrix on its right index with a spinor.

    Args:
      vstring: spacetime-vector-index-sequence denoting the gamma-matrix.
      spinor: the spinor to apply the gamma-matrix to.

    Returns:
      A pair (permuted, signs) of permuted-vector-entries and signs,
      both as new numpy.ndarray-s.
      We do not by default multiply the signs into the vector, since
      vector-entries may actually be element-tags rather than
      actual numbers.
    """
    sign, gdata = self._get_sign_and_gdata(vstring)
    g_times_vec = numpy.asarray(spinor)[gdata[0, :]]
    signs = sign * gdata[1, :]
    return g_times_vec, signs

  def as_matrix(self, vstring):
    """Returns a Gamma-matrix in matrix form.

    Args:
      vstring: spacetime-vector-index-sequence denoting the gamma-matrix.

    Returns:
      The Gamma matrix, as a [32, 32]-ndarray of the same kind as
      the original Gamma0.
    """
    # This is not only useful for debugging, but also if e.g. for some reason
    # want to do something with an explicit gamma0.
    ret = numpy.zeros_like(self.gamma_IAB[0])
    sign, gdata = self._get_sign_and_gdata(vstring)
    for n, (index, i_sign) in enumerate(zip(*gdata)):
      ret[n, index] = sign * i_sign
    return ret

  def as_sparse(self, vindices):
    """Returns a Gamma-matrix in sparse form.

    Args:
      vindices: spacetime-vector-index-sequence denoting the gamma-matrix.

    Returns:
      A new list of `(coefficient, (left_index, right_index))` tuples,
      one per nonzero entry of the Gamma matrix.
    """
    ret = []
    sign, gdata = self._get_sign_and_gdata(vindices)
    for n, (index, i_sign) in enumerate(zip(*gdata)):
      ret.append((sign * i_sign, (n, index)))
    return ret


# === D=10+1 Vector-Spinors ===

# We do need the default definitions in any case, even if specific
# applications might additionally go with other definitions.
# Convenient shorthands are useful here.
G11 = get_gammas11d()
G11F = Gamma11Family()


# We identify the basic anticommuting/fermionic variables with
# `psi[v={1..10}, s={0..31}]`; The 32 `psi[v=0,s=...]` are absent
# since the vector-spinor Gamma-tracelessness condition
# `Gamma_IAB psi^I_A=0`, i.e. representation-irreducibility,
# makes them depend on the other psi.
#
# The Gammas merely shuffle and sign-flip terms, so for much
# of the work, we can get away with using small integer numbers
# 1, 2, 3, ... to represent these basic fermionic variables,
# and then -1, -2, ... to represent their negatives.
# This allows for extremely compact in-memory representations
# where we never have to handle symbol-pointers(!)
#
# We use index 0 to indicate an 'invalid psi'.

# In name-tags, we let spinorial index-counting start at 1,
# to properly align with common conventions in the literature.
PSI_NAME_BY_TAG = ('BAD',) + tuple(
    f'psi_v{v:02d}s{s+1:02d}' for v, s in iprod(range1_11, range32))

# Inverse mapping of PSI_NAME_BY_TAG.
PSI_TAG_BY_NAME = {name: tag for tag, name in enumerate(PSI_NAME_BY_TAG)}

# All the psis, as a [11, 32]-array with invalid [0, :] entries.
PSIS = numpy.concatenate(
    [numpy.zeros((1, 32)),
     numpy.arange(1, 32*10+1).reshape(10, 32)], axis=0).astype(numpy.int16)

# "QBAR" = "Quasi-Barred"; we left-index-contract with Gamma0,
# but do not include a factor i. This allows us to keep the calculation real.
# Overall, in a quartic term of the form
# <bar-psi | gamma^... | psi> <bar-psi | gamma^... | psi>, the two omitted
# factors i introduce a factor -1 on the coefficient.
QBAR_PSIS = numpy.einsum('aB,BA->aA', PSIS, G11[0])


class GammaPsiTable:
  """Table of all |Gamma^..._AB | psi^I_B> expressions.

  Fermionic bilinear expressions <psi_... | Gamma^... | psi_...>
  are formed by taking scalar products of <psi_...| with cached
  lazily-computed | Gamma^... | psi_...>. Class instances handle
  the caching.

  Attributes:
    gamma11_family: The Gamma11Family instance used for this table.
    psis: The psi-table used for this family.
    psi_names: Mapping from psi-tag to variable name.
    qbar_psis: The "quasi-barred" psis.
    phis: The phi_IA := Gamma_IAB psi_IB
    qbar_phis: The "quasi-barred" phis.
  """

  def __init__(self, *,
               gamma11_family=None,
               psis=None,
               psi_names=None):
    """Initializes the instance.

    Args:
      gamma11_family: Optional Gamma11Family instance to use.
        If not provided, will default-construct one.
      psis: Optional [11,32] array-like, tags of the psi-definitions
        to use. The psi[0, :] generally will be 'invalid symbol' tags.
        If not provided, will use PSIS.
      psi_names: Optional psi-name-by-tag mapping.
        If not given, PSI_NAME_BY_TAG is used. Must be in lexicographic order.
    """
    super().__init__()  # Chain __init__() via Python MRO.
    self.gamma11_family = (gamma11_family if gamma11_family is not None
                           else Gamma11Family())
    gamma_IAB = self.gamma11_family.gamma_IAB
    self.psis = (numpy.array(psis, dtype=numpy.int16) if psis is not None
                 else PSIS)
    self.psi_names = psi_names or PSI_NAME_BY_TAG
    self.qbar_psis = numpy.einsum('aB,BA->aA',
                                  self.psis, gamma_IAB[0]).astype(numpy.int16)
    self.phis = numpy.einsum('aAB,aB->aA',
                             gamma_IAB[1:],
                             self.psis[1:, :]).astype(numpy.int16)
    self.qbar_phis = numpy.einsum('aB,BA->aA',
                                  self.phis, gamma_IAB[0]).astype(numpy.int16)
    self._gamma_psi_by_gamma_cache_tag = {}
    self._sizes_initialized = set()
    # Speedup hacks.
    # pylint:disable=g-missing-from-attributes
    self._ensure_have_size = self._ensure_have_size
    self.get = self.get

  def _ensure_have_size(self, num_vindices):
    """Ensures we have gamma^... | psi^a> table entries for given arity.

    Ensures that the table has an entry, keyed by the vector-indices
    on the Gamma-matrix, for gamma^i0,i1,...,ik_AB psi^J_B.

    Args:
      num_vindices: Number of vector-indices on the Gamma.
    """
    if not 0 <= num_vindices <= 11 or num_vindices in self._sizes_initialized:
      return
    gamma_rapply = self.gamma11_family.apply_right
    gamma_psi_by_gamma_cache_tag = self._gamma_psi_by_gamma_cache_tag
    psis = self.psis
    for gamma_indices in itertools.combinations(range(11), num_vindices):
      gamma_psi = numpy.zeros([11, 32], dtype=numpy.int16)
      for i in range(11):
        psi_i = psis[i]
        permuted, gamma_signs = gamma_rapply(gamma_indices, psi_i)
        # We can merge the signs into the tags, since tags start at 1.
        gamma_psi[i, :] = permuted * gamma_signs
      gamma_psi_by_gamma_cache_tag[_gamma_cache_tag(gamma_indices)] = (
          numpy.stack([gamma_psi, -gamma_psi], axis=0))
    self._sizes_initialized.add(num_vindices)

  def get(self, vindices, sign):
    """Returns `None` if `vindices` are invalid, else gamma x psi.

    Args:
      vindices: Vector-indices i0,...,ik on the gamma^i0,i1,...,ik_AB.
      sign: +1 or -1, overall sign to multiply the result with.

    Returns:
      A [11, 32]-numpy.ndarray, indexed `[J, B]`, holding the psi-tags
      (where a negative sign on the tag indicates a coefficient of -1) of
      `gamma^i0,i1,...,ik_AB psi^J_B`.
    """
    self._ensure_have_size(len(vindices))
    gamma_psi_by_gamma_cache_tag = self._gamma_psi_by_gamma_cache_tag
    # First, we have to see whether gamma_vstring is valid.
    gamma_vindices = numpy.asarray(vindices, dtype=numpy.uint8)
    sorted_vindices = gamma_vindices.copy()
    sorted_vindices.sort()
    if (sorted_vindices[1:] == sorted_vindices[:-1]).any():
      # There is a duplicate vector-index.
      return None
    if len(gamma_vindices) == 0:
      # Special case is needed since .argmax() will not handle empty sequences.
      perm_sign = +1
    else:
      # Here, we are using fast C-level NumPy code for an "O(N^2), but N<=11"
      # problem, which is a better idea than doing an O(N) approach in Python.
      perm = (gamma_vindices[:, numpy.newaxis] ==
              sorted_vindices[numpy.newaxis, :]).argmax(axis=0)
      perm_sign = permutation_sign_d(perm)
    entry = gamma_psi_by_gamma_cache_tag[sorted_vindices.data.tobytes()]
    return entry[int(sign != perm_sign)]


# === Collecting quartic terms ===


class PsiSubstitutionMapping:
  """Substitution-mapping for fundamental psi-variables."""

  def __init__(self, *,
               new_variables,
               psi_variables,
               ranking_polynomial,
               rules):
    """Initializes the instance.

    Args:
      new_variables: Sequence of string-names of the new variables
        to substitute to, in lexicographic order.
      psi_variables: Sequence of names of all the original
        psi-variables, in lexicographic order.
      ranking_polynomial: integer arraylike, coefficient data for
        the polynomial that converts the 0-based indices in ordered
        4-tuple to the lexicographic rank of the 4-tuple.
        If the tuple is `(a,b,c,d)`, and these coefficients are `r`,
        then the rank is computed as:
        (r[1]+d*r[2]+c*r[3]+c**2*r[4]+b*r[5]+b**2+r[6]+b**3*r[7]
         +a*r[8]+a**2*r[9]+a**3*r[10]+a**4*r[11])/r[0].
      rules: substitution-rules, as mapping from a psi-variable name
        (from `psi_variables`) to a sequence of
        `(coefficient, new_variable_name)`. None of the coefficients
        must be zero.
    """
    # We create copies of the data that the instance will own.
    # This is especially important for the ranking polynomial,
    # which must be passed to the FFI module as a specific kind
    # of numpy.ndarray.
    self._new_variables = list(new_variables)
    self._psi_variables = list(psi_variables)
    self._ranking_polynomial = numpy.array(ranking_polynomial,
                                           dtype=numpy.int64)
    self._rules = {psi: [tuple(cv) for cv in expansion]
                   for psi, expansion in rules.items()}

  def to_ffi_form(self):
    """Maps a substitution-table to FFI-understandable form.

    This provides substitution-information in a form that admits fast
    table lookup in the compiled-code extension module.

    Returns:
      An opaque object to be consumed only internally by
      a QuarticTermFastAccumulator instance.
    """
    max_expansion_width = max(map(len, self._rules.values()))
    subs_mapping = numpy.zeros(
        [len(self._psi_variables), max_expansion_width],
        dtype=numpy.int16)
    subs_coeffs = numpy.zeros(
        [len(self._psi_variables), max_expansion_width],
        dtype=numpy.float32)
    new_index_by_name = {name: k for k, name in
                         enumerate(self._new_variables)}
    psi_index_by_name = {name: k for k, name in
                         enumerate(self._psi_variables)}
    for psi_name, expansion in self._rules.items():
      psi_index = psi_index_by_name[psi_name]
      for num_expansion, (coeff, new_var_name) in enumerate(expansion):
        if coeff == 0:
          raise ValueError(
              'Invalid substitution-coefficient zero encountered.')
        subs_mapping[psi_index, num_expansion] = new_index_by_name[new_var_name]
        subs_coeffs[psi_index, num_expansion] = coeff
    return (self._ranking_polynomial,
            self._new_variables,
            (subs_mapping, subs_coeffs))


class QuarticTermAccumulator(abc.ABC):
  """An accumulator for quartic fermionic terms."""

  def __init__(self, *,
               gamma_psi_table=None,
               add_gamma0_ii_factor=True
               ):
    """Initializes the instance.

    Args:
      gamma_psi_table: The optional GammaPsiTable instance to use.
        If `None`, will use GammaPsiTable().
      add_gamma0_ii_factor: Whether to flip the sign on every coefficient
        due to having barred psi only with Gamma0 and not i*Gamma0.
    """
    super().__init__()  # Chain __init__() via Python MRO.
    self._gamma_psi_table = (gamma_psi_table if gamma_psi_table is not None
                             else GammaPsiTable())
    self._add_gamma0_ii_factor = add_gamma0_ii_factor

  def process_q4(self,
                 b0_le, b0_ri, b1_le, b1_ri,
                 b0v_psi_le, b0v_psi_ri, b1v_psi_le, b1v_psi_ri,
                 coefficient):
    """Processes a particular <psi|psi><psi|psi> combination.

    Args:
      b0_le: [11, 32]-numpy.int16 machine-order buffer with <psi| data for
        the first bilinear.
      b0_ri: [11, 32]-numpy.int16 machine-order buffer with |gamma |phi> data
        for the first bilinear.
      b1_le: [11, 32]-numpy.int16 machine-order buffer with <psi| data for
        the second bilinear.
      b1_ri: [11, 32]-numpy.int16 machine-order buffer with |gamma |phi> data
        for the second bilinear.
      b0v_psi_le: int vector index on the first bilinear's <psi|.
        If 0, this indicates "sum over 1..10".
        Otherwise, take data from b0_le[0, :].
      b0v_psi_ri: int vector index on the first bilinear's |gamma | psi>.
      b1v_psi_le: int vector index on the second bilinear's <psi|.
        If 0, this indicates "sum over 1..10".
        Otherwise, take data from b1_le[0, :].
      b1v_psi_ri: int vector index on the second bilinear's |gamma | psi>.
      coefficient: The overall multiplicative factor on terms.
    """
    # Base class implementation is a "null device" that does not
    # accumulate anything.
    del b0_le, b0_ri, b1_le, b1_ri
    del b0v_psi_le, b0v_psi_ri, b1v_psi_le, b1v_psi_ri
    del coefficient

  def collect(self, *,
              term_factor,
              ci):
    """Collects terms quartic in fermionic variables.

    This will repeatedly call `self.process_q4()` for fast collection of
    contributions.

    Args:
      term_factor: The overall scaling factor for this term.
      ci: Iterable of tuples of the form:
        `(coeff, (psi_index, vindices_first_gamma, psi_index),
                 (psi_index, vindices_second_gamma, psi_index))`
        Will get iterated over once.
    """
    effective_term_factor = (
        -term_factor if self._add_gamma0_ii_factor else term_factor)
    gamma_psi_table = self._gamma_psi_table
    qbar_psis = gamma_psi_table.qbar_psis
    process_q4 = self.process_q4
    # By-bilinear data-buffers.
    # Indexed [num_bilinear, is_right, vector_index, spinor_index].
    # Left-side and right-side buffers are used slightly differently:
    # For [:, is_right=0, :, :] left-side buffers, a vector-index of 0
    # does not select a specific spinor, but indicates
    # "iterate over 1..10 and sum".
    bb_buffers_compact = numpy.zeros([2, 2, 11, 32], dtype=numpy.int16)
    # The gamma_psi that currently live in the right-side-of-bilinear buffers,
    # tagged by vector-index strings.
    gamma_psi_have = [None, None]
    # Likewise, the data that is currently in the left-side-of-bilinear buffers.
    psi_bar_have = [None, None]
    # We only put the psi-bar data into the buffer if actually needed.
    initialized_barred = False
    # Individual views on the above compact data.
    # For more convenient data-loading.
    bb_buffers = list(bb_buffers_compact.reshape(4, 11, 32))
    # b0v_ / b1v_ are 0th / 1st bilinear vector-indices.
    for (combinatorial_factor,
         (b0v_psi_le, b0v_gammas, b0v_psi_ri),
         (b1v_psi_le, b1v_gammas, b1v_psi_ri)) in ci:
      if combinatorial_factor == 0:
        continue
      if not initialized_barred and (b0v_psi_le == 0 or b1v_psi_le == 0):
        bb_buffers_compact[:, 0, 1:, :] = (
            gamma_psi_table.qbar_phis[numpy.newaxis, :, :])
        initialized_barred = True
      # We only update the right-side-of-bilinear buffers if the
      # corresponding gamma changed since the previous iteration.
      if b0v_psi_le != 0 and b0v_psi_le != psi_bar_have[0]:
        bb_buffers[0][0, :] = qbar_psis[b0v_psi_le]
        psi_bar_have[0] = b0v_psi_le
      if b1v_psi_le != 0 and b1v_psi_le != psi_bar_have[1]:
        bb_buffers[2][0, :] = qbar_psis[b1v_psi_le]
        psi_bar_have[1] = b1v_psi_le
      # We correspondingly update right-side-of-bilinear
      # buffers as-needed.
      if b0v_gammas != gamma_psi_have[0]:
        gamma_psi = gamma_psi_table.get(b0v_gammas, 1)
        if gamma_psi is None:
          # Index-duplicate makes the gamma zero.
          continue
        bb_buffers[1][:, :] = gamma_psi
        gamma_psi_have[0] = b0v_gammas
      if b1v_gammas != gamma_psi_have[1]:
        gamma_psi = gamma_psi_table.get(b1v_gammas, 1)
        if gamma_psi is None:
          # Index-duplicate makes the gamma zero.
          continue
        bb_buffers[3][:, :] = gamma_psi
        gamma_psi_have[1] = b1v_gammas
      # Finally, generate and collect contributions.
      process_q4(
          *bb_buffers,
          b0v_psi_le, b0v_psi_ri,
          b1v_psi_le, b1v_psi_ri,
          effective_term_factor * combinatorial_factor)

  def collected(self, scale_by=1.0):
    """Yields collected contributions.

    Args:
      scale_by: Factor to scale coefficients with.

    Yields:
      Tuple `(coefficient, (var0_name, var1_name, var2_name var3_name))`.
    """
    del scale_by  # Unused by base class method.
    # Base class ("null device") implementation yields nothing, but still
    # must make the call evaluate to an iterator.
    yield from iter(())

  def reset(self):
    """Resets the accumulator."""
    # Base class ("null device") implementation does nothing.


class QuarticTermDictAccumulator(QuarticTermAccumulator):
  """Basic quartic-term accumulator that uses a dictionary."""
  # Note: This basic accumulator is mostly to illustrate the principle
  # with some simple and straightforward code.
  # It does not support linear substitution of the fundamental
  # fermionic variables.

  def __init__(self, *,
               gamma_psi_table=None,
               add_gamma0_ii_factor=True
               ):
    """Initializes the instance.

    Args:
      gamma_psi_table: The optional GammaPsiTable instance to use.
        If `None`, will use GammaPsiTable().
      add_gamma0_ii_factor: Whether to flip the sign on every coefficient
        due to having barred psi only with Gamma0 and not i*Gamma0.
    """
    super().__init__(gamma_psi_table=gamma_psi_table,
                     add_gamma0_ii_factor=add_gamma0_ii_factor)
    self._accumulator = {}

  def process_q4(self,
                 b0_le, b0_ri, b1_le, b1_ri,
                 b0v_psi_le, b0v_psi_ri, b1v_psi_le, b1v_psi_ri,
                 coefficient):
    # Docstring gets forwarded from base class method.
    accumulator = self._accumulator
    psi_factors = numpy.zeros([4], dtype=numpy.int16)
    for b0v_le in (range1_11 if b0v_psi_le == 0 else range1):
      for b0_s in range32:
        psi_factors[0] = b0_le[b0v_le, b0_s]
        psi_factors[1] = b0_ri[b0v_psi_ri, b0_s]
        for b1v_le in (range1_11 if b1v_psi_le == 0 else range1):
          for b1_s in range32:
            psi_factors[2] = b1_le[b1v_le, b1_s]
            psi_factors[3] = b1_ri[b1v_psi_ri, b1_s]
            abs_psi_factors = abs(psi_factors)
            # Are there any duplicates?
            if (abs_psi_factors[numpy.newaxis, :] ==
                abs_psi_factors[:, numpy.newaxis]).sum() != 4:
              continue
            psi_factors_sign = (1, -1)[(psi_factors !=
                                        abs_psi_factors).sum() & 1]
            reordering_sign, psi_factors_canonicalized = (
                get_sign_and_canonicalized(abs_psi_factors))
            # This blunt and straightforward code uses tag-tuples
            # as accumulator-keys.
            acc_key = tuple(psi_factors_canonicalized)
            contrib = (coefficient if psi_factors_sign == reordering_sign
                       else -coefficient)
            new_value = contrib + accumulator.get(acc_key, 0)
            # Let us ensure that cancellations are respected properly
            # by removing the key.
            if new_value == 0:
              del accumulator[acc_key]
            else:
              accumulator[acc_key] = new_value

  def collected(self, scale_by=1.0):
    # Docstring gets forwarded from base class method.
    accumulator = self._accumulator
    psi_names = self._gamma_psi_table.psi_names
    # We straightaway face a problem here: For simplifying comparisons,
    # we would like to iterate over items in sorted order,
    # but since there may be many entries, we do not sort the .items()
    # but the .keys(), which directly reference the key-objects.
    # The .items() would use another memory-costly key-value tuple
    # per entry. The cost is an extra key-lookup.
    keys = sorted(accumulator)
    for key in keys:
      coeff = accumulator[key]
      yield coeff * scale_by, tuple(psi_names[tag] for tag in key)

  def reset(self):
    # Docstring gets forwarded from base class method.
    self._accumulator.clear()


class QuarticTermFastAccumulator(QuarticTermAccumulator):
  """A fast accumulator for quartic fermionic terms.

  This accumulator delegates the generation of four-fermion
  contributions to a fast compiled extension module.
  """

  def __init__(self, *,
               gamma_psi_table=None,
               add_gamma0_ii_factor=True,
               psi_substitutions=None,
               ):
    """Initializes the instance.

    Note: This accumulator supports linear substitutions on psi-variables.

    Args:
      gamma_psi_table: The optional GammaPsiTable instance to use.
        If `None`, will use GammaPsiTable().
      add_gamma0_ii_factor: Whether to flip the sign on every coefficient
        due to having barred psi only with Gamma0 and not i*Gamma0.
      psi_substitutions: An optional `PsiSubstitutionMapping` instance that
        describes variable-mapping. If `None`, no linear substitution
        the original psi-variables is performed.
    """
    super().__init__(gamma_psi_table=gamma_psi_table,
                     add_gamma0_ii_factor=add_gamma0_ii_factor)
    if psi_substitutions is None:
      arr_ranking_polynomial = RANKING_COEFFS_320_4
      var_names = PSI_NAME_BY_TAG[1:]
      substitution_info = None
    else:
      arr_ranking_polynomial, var_names, substitution_info = (
          psi_substitutions.to_ffi_form())
    self._psi_substitutions = psi_substitutions
    self._var_names = var_names
    self._accumulator = accumulator = numpy.zeros(
        math.comb(len(var_names), 4), dtype=numpy.float32)
    # The foreign function interface implementation:
    ffi_collect_quartic_terms = _psi4_accum.collect_quartic_terms
    #
    # For the fast accumulator, `process_q4` is provided as a callable
    # instance-attribute that shadows the base class method.
    def process_q4(b0_le, b0_ri, b1_le, b1_ri,
                   b0v_psi_le, b0v_psi_ri, b1v_psi_le, b1v_psi_ri,
                   coefficient):
      success = ffi_collect_quartic_terms(
          substitution_info,
          arr_ranking_polynomial,
          accumulator,
          b0_le, b0_ri, b1_le, b1_ri,
          b0v_psi_le, b0v_psi_ri, b1v_psi_le, b1v_psi_ri,
          coefficient)
      if not success:
        raise ValueError(
            'Compiled code failed to collect terms, due to bad input data.')
    self.process_q4 = process_q4

  def collected(self, scale_by=1.0):
    # Docstring gets forwarded from base class method.
    accumulator = self._accumulator
    var_names = self._var_names
    for n, indices in enumerate(
        itertools.combinations(range(len(self._var_names)), 4)):
      coeff = accumulator[n]
      if coeff:
        yield coeff * scale_by, tuple(var_names[index] for index in indices)

  def reset(self):
    # Docstring gets forwarded from base class method.
    self._accumulator *= 0

  def save(self, filepath):
    """Saves the accumulator-state to filesystem.

    Accumulator will be dumped as a numpy file via numpy.save().

    Args:
      filepath: output string path.
    """
    # Let's be explicit about not allowing pickling.
    numpy.save(filepath, self._accumulator, allow_pickle=False)

  def load(self, filepath):
    """Loads the accumulator-state from filesystem.

    Accumulator will be loaded as a numpy file via numpy.load().

    Args:
      filepath: output string path.
    """
    self._accumulator = numpy.load(filepath, allow_pickle=False)


==> anc/code/gamma11_test.py <==
# coding=utf-8
# Copyright 2023 The Google Research Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Basic tests for D=11 Supergravity quartic-fermion-terms code.

These tests cover basic functionality.

Background/Rationale:

  - We thoroughly test-cover properties of the Gamma-matrix
    infrastructure.

  - Somewhat unusually, as expectations often come in the form of
    algebraic invariants, tests will generally have to involve some
    logic to run the underlying calculation that tells us what must
    hold.

  - Some objects, such as the PsiSubstitutions, and GammaPsiTable
    instances, should be thought of as mostly-opaque building blocks
    in the overall setup. Here, all that matters is that we can
    instantiate them without things falling over. The really important
    bit then is about running actual calculations, which is
    test-covered separately.

"""

import hashlib
import itertools
import unittest

import gamma11
import numpy


# For testing a calculation, we do need a term-generator.
def _add_term(accumulator):
  # Term: (-3) * (\bar\Psi^a Gamma^0b Psi^c)(\bar\Psi^a Gamma^0b Psi^c).
  accumulator.collect(
      term_factor=-3,
      ci=(
          (+1, (a, (0, b), c), (a, (0, b), c))
          for a, b, c in itertools.product(*[range(1, 11)]*3)))


class Gamma11Test(unittest.TestCase):
  """Basic correctness validation tests for Gamma-matrix related objects."""

  def test_permutation_sign_d(self):
    """Tests that the permutation-sign computes permutation signs."""
    # Empty permutation is even.
    self.assertEqual(+1, gamma11.permutation_sign_d([]))
    self.assertEqual(-1, gamma11.permutation_sign_d([1, 0]))
    self.assertEqual(+1, gamma11.permutation_sign_d([1, 2, 0]))
    self.assertEqual(+1, gamma11.permutation_sign_d([1, 0, 3, 2]))

  def test_index_canonicalization(self):
    """Tests that we canonicalize index-tuples with expected sign."""
    get_sc = gamma11.get_sign_and_canonicalized
    self.assertEqual((-1, [1, 2, 3]), get_sc([3, 2, 1]))
    self.assertEqual((+1, []), get_sc([]))
    self.assertEqual((-1, [100, 101, 102]), get_sc([100, 102, 101]))

  def test_gammas11d_form(self):
    """Tests that gammas are an array with 11 32x32 Majorana Gamma-matrices."""
    gammas11d = gamma11.get_gammas11d()
    self.assertEqual((11, 32, 32), gammas11d.shape)
    self.assertEqual({-1, 0, 1}, set(gammas11d.ravel()))

  def test_gammas11d_clifford(self):
    """Tests that our Gamma matrices satisfy the Clifford algebra."""
    gammas11d = gamma11.get_gammas11d()
    gamma_gamma = numpy.einsum('iAC,jCB->ijAB', gammas11d, gammas11d)
    deviation = (gamma_gamma + numpy.einsum('ijAB->jiAB', gamma_gamma) -
                 2 * numpy.einsum('ij,AB->ijAB',
                                  numpy.diag([-1] + [1]*10),
                                  numpy.eye(32)))
    # Entries of the deviation must be all-zero. This must be exact.
    self.assertEqual({0}, set(deviation.ravel()))

  def test_gammas11d_as_in_literature(self):
    """Tests that our Gamma matrices precisely match Freedman-Van-Proeyen."""
    gammas11d = gamma11.get_gammas11d()
    # Shape and entries also belong to the properties we must check here.
    self.assertEqual((11, 32, 32), gammas11d.shape)
    self.assertEqual({-1, 0, 1}, set(gammas11d.ravel()))
    fingerprint = (
        hashlib.sha256(gammas11d.astype(numpy.int8).data.tobytes()).hexdigest())
    self.assertEqual('79c0154c481ecfa002f4076194dc3442'
                     '3419a0e46cb147d685a2fd81b15c60d2',
                     fingerprint)

  def test_gamma11family_arithmetics(self):
    """Tests that Gamma11Family multiplication matches matrix multiplication."""
    # We actually ask the Gamma11-family to use a different definition of
    # Gamma matrices than the default one here. Specifically, we go with
    # index-reversal on the spinors.
    gammas11d = gamma11.get_gammas11d()
    gammas11d_rev = gammas11d[:, ::-1, ::-1]
    g11family = gamma11.Gamma11Family(gamma_IAB=gammas11d_rev)
    some_spinor = numpy.arange(100, 132)
    sample_gamma_spinor_v1 = (
        gammas11d_rev[3] @ gammas11d_rev[0] @ gammas11d_rev[7]).dot(some_spinor)
    sample_gamma_spinor_v2 = (
        gammas11d_rev[7] @ gammas11d_rev[3] @ gammas11d_rev[0]).dot(some_spinor)
    sample_gamma_spinor_nonrev = (
        gammas11d[7] @ gammas11d[3] @ gammas11d[0]).dot(some_spinor)
    permuted, signs = g11family.apply_right((3, 0, 7), some_spinor)
    self.assertTrue(numpy.allclose(sample_gamma_spinor_v1,
                                   sample_gamma_spinor_v2))
    self.assertTrue(numpy.allclose(sample_gamma_spinor_v1,
                                   permuted * signs))
    self.assertFalse(numpy.allclose(sample_gamma_spinor_nonrev,
                                    permuted * signs))

  def test_gamma11family_as_matrix(self):
    """Tests that Gamma11Family matrix-extraction gives back good gammas."""
    g11 = gamma11.get_gammas11d()[:, ::-1, ::-1]
    g11family = gamma11.Gamma11Family(gamma_IAB=g11)
    m30489 = g11family.as_matrix([3, 0, 4, 8, 9])
    self.assertTrue(numpy.allclose(
        m30489, g11[3] @ g11[0] @ g11[4] @ g11[8] @ g11[9]))

  def test_gamma11family_as_sparse(self):
    """Tests that Gamma11Family sparse-extraction gives good data."""
    # Our strategy is to populate a full matrix from the .as_sparse()
    # data and compare.
    g11 = gamma11.get_gammas11d()[:, ::-1, ::-1]
    g11family = gamma11.Gamma11Family(gamma_IAB=g11)
    m_sparse = g11family.as_sparse([2, 4, 7, 3])
    m_full = g11[2] @ g11[4] @ g11[7] @ g11[3]
    resynthesized = numpy.zeros([32, 32])
    for coeff, index01 in m_sparse:
      # There must not already be a nonzero coefficient at this place.
      self.assertEqual(0, resynthesized[index01])
      resynthesized[index01] = coeff
    self.assertTrue(numpy.allclose(resynthesized, m_full))


class ComputationalIngredientsTest(unittest.TestCase):
  """Validation for basic instantiability of some building blocks."""

  def test_instantiate_gamma_psi_table(self):
    """Validates that we can instantiate a GammaPsiTable.

    We also check whether the instance has the expected attributes.
    """
    obj = gamma11.GammaPsiTable(gamma11_family=gamma11.Gamma11Family(),
                                psis=gamma11.PSIS,
                                psi_names=gamma11.PSI_NAME_BY_TAG)
    # issubclass() checks may look weird, but basically assess that
    # the above callable is indeed a class-object.
    self.assertTrue(issubclass(type(obj), gamma11.GammaPsiTable))
    self.assertTrue(issubclass(type(obj.gamma11_family),
                               gamma11.Gamma11Family))
    self.assertEqual((11, 32), obj.psis.shape)
    # Psi-names must be lexicographic.
    self.assertLess(obj.psi_names[obj.psis.ravel()[-2]],
                    obj.psi_names[obj.psis.ravel()[-1]])
    self.assertIsNotNone(obj.qbar_psis)
    self.assertIsNotNone(obj.phis)
    self.assertIsNotNone(obj.qbar_phis)

  def test_instantiate_psi_substitution_mapping(self):
    """Validates that we can instantiate a PsiSubstitutionMapping."""
    # Given that the only relevant method, .to_ffi_form() returns
    # an opaque object, there is not really much to do here beyond
    # checking that instantiation succeeds.
    mapping = gamma11.PsiSubstitutionMapping(
        new_variables=['p0', 'p1'],
        psi_variables=gamma11.PSI_NAME_BY_TAG[1:],
        # It is not invalid to fly with a ranking polynomial of the form 0/1,
        # which aggregates everything into index zero. In fact,
        # this is meaningful and useful for speed measurements,
        # to determine how much the calculation is memory I/O bound -
        # with this ranking, every coefficient will get accumulated into
        # bucket zero.
        ranking_polynomial=numpy.array([1] + [0]*11, dtype=numpy.int64),
        rules={'psi_v01s01': [(+1, 'p0'), (-1, 'p1')],
               'psi_v01s32': [(-1, 'p0'), (+1, 'p1')]})
    self.assertTrue(issubclass(type(mapping),
                               gamma11.PsiSubstitutionMapping))


class ComputationTest(unittest.TestCase):
  """Validation of some basic calculations."""

  def test_dict_accumulator_computation(self):
    """Validates a basic dict-accumulator calculation."""
    accumulator = gamma11.QuarticTermDictAccumulator()
    # for the dict-accumulator, this takes some seconds.
    _add_term(accumulator)
    first_entries = list(
        itertools.islice(accumulator.collected(scale_by=0.125),
                         0, 3))
    expected = [
        (-1.5, ('psi_v01s01', 'psi_v01s02', 'psi_v02s01', 'psi_v02s02')),
        (-3.0, ('psi_v01s01', 'psi_v01s02', 'psi_v02s09', 'psi_v02s10')),
        (3.0, ('psi_v01s01', 'psi_v01s02', 'psi_v02s11', 'psi_v02s12'))]
    self.assertEqual(expected, first_entries)

  def test_fast_accumulator_computation(self):
    """Validates a basic fast-accumulator calculation."""
    accumulator = gamma11.QuarticTermFastAccumulator()
    _add_term(accumulator)
    first_entries = list(
        itertools.islice(accumulator.collected(scale_by=0.25),
                         0, 3))
    expected = [
        (-3.0, ('psi_v01s01', 'psi_v01s02', 'psi_v02s01', 'psi_v02s02')),
        (-6.0, ('psi_v01s01', 'psi_v01s02', 'psi_v02s09', 'psi_v02s10')),
        (+6.0, ('psi_v01s01', 'psi_v01s02', 'psi_v02s11', 'psi_v02s12'))]
    self.assertEqual(expected, first_entries)

  def test_fast_accumulator_trivial_substitution_computation(self):
    """Validates that 1:1 substitution does not affect the result."""
    subs_mapping = gamma11.PsiSubstitutionMapping(
        new_variables=[name.upper() for name in gamma11.PSI_NAME_BY_TAG[1:]],
        psi_variables=gamma11.PSI_NAME_BY_TAG[1:],
        # This ranking polynomial is appropriate for substitutions
        # with 12 remaining parameters.
        ranking_polynomial=gamma11.RANKING_COEFFS_320_4,
        rules={psi: [(+1, psi.upper())] for psi in gamma11.PSI_NAME_BY_TAG[1:]}
    )
    subs_accumulator = gamma11.QuarticTermFastAccumulator(
        psi_substitutions=subs_mapping)
    nonsubs_accumulator = gamma11.QuarticTermFastAccumulator()
    _add_term(subs_accumulator)
    _add_term(nonsubs_accumulator)
    first_entries = list(zip(range(1000),
                             subs_accumulator.collected(),
                             nonsubs_accumulator.collected()))
    for _, left, right in first_entries:
      self.assertEqual(repr(left).lower(), repr(right))

  def test_fast_accumulator_substitution_computation(self):
    """Validates a basic fast-accumulator calculation with substitution."""
    subs_mapping = gamma11.PsiSubstitutionMapping(
        new_variables=[f'p{n:02d}' for n in range(1, 13)],
        psi_variables=gamma11.PSI_NAME_BY_TAG[1:],
        # This ranking polynomial is appropriate for substitutions
        # with 12 remaining parameters.
        ranking_polynomial=[
            24, -1608, 24, 252, -12, 1196,
            -120, 4, 3382, -539, 38, -1],
        rules={'psi_v01s01': [(+1, 'p05')],
               'psi_v01s02': [(+3, 'p06')],
               'psi_v02s01': [(+1, 'p07')],
               'psi_v02s02': [(+1, 'p08')],
               }
    )
    accumulator = gamma11.QuarticTermFastAccumulator(
        psi_substitutions=subs_mapping)
    _add_term(accumulator)
    all_entries = list(accumulator.collected(scale_by=-0.125))
    expected = [(+4.5, ('p05', 'p06', 'p07', 'p08'))]
    self.assertEqual(expected, all_entries)


if __name__ == '__main__':
  unittest.main()


==> anc/code/psi4_accum.cpp <==
/* Python extension module for fast quartic-fermionic-term accumulation.

  Terminology: The left and right <psi_...|gamma^...|psi_...> of a
  quartic term <psi_...|gamma^...|psi_...> <psi_...|gamma^...|psi_...>
  are called the "left (fermionic) bilinear" and "right (fermionic)
  bilinear".

  Compile With:
  g++ -I /usr/include/python3.10 -fPIC -O3 -mavx -shared -o psi4_accum.so psi4_accum.cpp
  (will require removing -mavx on CPUs that do not have AVX).

  ;; Emacs [C-x C-e]-able block for recompilation:
  (save-excursion
    (beginning-of-buffer)
    (re-search-forward "Compile With:\n *\\(.*\\)")
    (let ((command (buffer-substring (match-beginning 1)
                                     (match-end 1))))
      (shell-command command)))

  The code for sorting four items via nested comparisons was taken from:
  https://arxiv.org/format/hep-th/0412331 (=> Download source):
  src.tar.bz2:src/helpers/meta-loopless.lhs
*/

#define DEBUG 0

#define NPY_NO_DEPRECATED_API NPY_1_7_API_VERSION


#include <Python.h>
#include <numpy/arrayobject.h>


#include <cstdint>
#include <functional>
#include <vector>


namespace {

// D=1+10 -> D=1+0 reduction of supergravity leaves us with 11x32
// psi_IA gravitino field components, but "gamma-tracelessness" of the
// vector-spinor allows us to eliminate 32. In the de-symbolized
// calculation, we identify these with "tags" [1..320] (in lexical order),
// with vector-indices starting at 1 (i.e. excluding "time-coordinate" 0)
// and spinor-indices starting at 0, so tag 1 == psi_I=1,A=0,
// tag 2 == psi_I=1,A=1, tag 320 == psi_I=10,A=31. A negative tag
// indicates that the variable comes with a factor -1. A field's "index"
// is one less than the absolute value of the tag, so [0..319].
const int TAG_MAX = 320;

// Orders four numbers and returns the sign of the permutation used to
// order items, or 0 if any two items were the same (in which case
// there is no attempt to order items).
// Machine-generated code, as for hep-th/0412331.
inline int sort4(int* n0123_in, int* n_out) {
  int b1 = n0123_in[0], b2 = n0123_in[1], b3 = n0123_in[2], b4 = n0123_in[3];
  if (b1 < b3) {
    if (b2 < b4) {
      if (b1 < b2) {
        if (b3 < b2) {
          n_out[0] = b1, n_out[1] = b3, n_out[2] = b2, n_out[3] = b4;
          return -1;  // 1324
        } else {
          if (b3 < b4) {
            n_out[0] = b1, n_out[1] = b2, n_out[2] = b3, n_out[3] = b4;
            return +1;  // 1234
          } else {
            n_out[0] = b1, n_out[1] = b2, n_out[2] = b4, n_out[3] = b3;
            return -1;  // 1243
          }
        }
      } else {
        if (b1 < b4) {
          if (b3 < b4) {
            n_out[0] = b2, n_out[1] = b1, n_out[2] = b3, n_out[3] = b4;
            return -1;  // 2134
          } else {
            n_out[0] = b2, n_out[1] = b1, n_out[2] = b4, n_out[3] = b3;
            return +1;  // 2143
          }
        } else {
          n_out[0] = b2, n_out[1] = b4, n_out[2] = b1, n_out[3] = b3;
          return -1;  // 2413
        }
      }
    } else {
      if (b1 < b4) {
        if (b3 < b4) {
          n_out[0] = b1, n_out[1] = b3, n_out[2] = b4, n_out[3] = b2;
          return +1;  // 1342
        } else {
          if (b3 < b2) {
            n_out[0] = b1, n_out[1] = b4, n_out[2] = b3, n_out[3] = b2;
            return -1;  // 1432
          } else {
            n_out[0] = b1, n_out[1] = b4, n_out[2] = b2, n_out[3] = b3;
            return +1;  // 1423
          }
        }
      } else {
        if (b1 < b2) {
          if (b3 < b2) {
            n_out[0] = b4, n_out[1] = b1, n_out[2] = b3, n_out[3] = b2;
            return +1;  // 4132
          } else {
            n_out[0] = b4, n_out[1] = b1, n_out[2] = b2, n_out[3] = b3;
            return -1;  // 4123
          }
        } else {
          n_out[0] = b4, n_out[1] = b2, n_out[2] = b1, n_out[3] = b3;
          return +1;  // 4213
        }
      }
    }
  } else {
    if (b2 < b4) {
      if (b3 < b2) {
        if (b1 < b2) {
          n_out[0] = b3, n_out[1] = b1, n_out[2] = b2, n_out[3] = b4;
          return +1;  // 3124
        } else {
          if (b1 < b4) {
            n_out[0] = b3, n_out[1] = b2, n_out[2] = b1, n_out[3] = b4;
            return -1;  // 3214
          } else {
            n_out[0] = b3, n_out[1] = b2, n_out[2] = b4, n_out[3] = b1;
            return +1;  // 3241
          }
        }
      } else {
        if (b3 < b4) {
          if (b1 < b4) {
            n_out[0] = b2, n_out[1] = b3, n_out[2] = b1, n_out[3] = b4;
            return +1;  // 2314
          } else {
            n_out[0] = b2, n_out[1] = b3, n_out[2] = b4, n_out[3] = b1;
            return -1;  // 2341
          }
        } else {
          n_out[0] = b2, n_out[1] = b4, n_out[2] = b3, n_out[3] = b1;
          return +1;  // 2431
        }
      }
    } else {
      if (b3 < b4) {
        if (b1 < b4) {
          n_out[0] = b3, n_out[1] = b1, n_out[2] = b4, n_out[3] = b2;
          return -1;  // 3142
        } else {
          if (b1 < b2) {
            n_out[0] = b3, n_out[1] = b4, n_out[2] = b1, n_out[3] = b2;
            return +1;  // 3412
          } else {
            n_out[0] = b3, n_out[1] = b4, n_out[2] = b2, n_out[3] = b1;
            return -1;  // 3421
          }
        }
      } else {
        if (b3 < b2) {
          if (b1 < b2) {
            n_out[0] = b4, n_out[1] = b3, n_out[2] = b1, n_out[3] = b2;
            return -1;  // 4312
          } else {
            n_out[0] = b4, n_out[1] = b3, n_out[2] = b2, n_out[3] = b1;
            return +1;  // 4321
          }
        } else {
          n_out[0] = b4, n_out[1] = b2, n_out[2] = b3, n_out[3] = b1;
          return -1;  // 4231
        }
      }
    }
  }
}



// Basic processing only requires four nested loops, two for the
// left-fermionic bilinear, and two for the right. Each pair of nested
// loops has a vector-spacetime-index loop that either iterates over 1
// or 10 indices, depending on whether we are processing psi_I=0,A,
// which is a sum of ten contributions determined by the gauge
// condition, and a spinor-index loop, which iterates over 32 values.
//
// As we determine each of the psi-tags that enter our quartic term,
// we may in general have to undergo simple linear substitution of
// these psis. This is done in-situ, but since nesting eight loops
// (one more to go through each possible expansion of each psi
// would have looked visually cluttered and hard to follow, we instead
// abstract out the substitution-expansion into a callable which itself
// calls a loop-body anonymous-function that is a by-reference closure
// over all the relevant inner context.
//
// This is the type of the loop-body function. Due to using
// reference-closures to access context, this is void-to-void.
typedef std::function < void()> loop_body_fn;

// Returns `True` on successful processing, `False` if there was an
// error (such as: input data not in expected form, out-of-range
// tags, etc.)
//
// Note: the body of this function looks lengthy and scary, but really
// is very straightforward: Python arg-parsing,
// setting up the linear-substitution mapping if substitution is needed,
// then nested looping that generates the four factors.
// At the center of it, coefficient-accumulation.
// Since these different steps do need to have the processing-context,
// not much can be gained here in clarity by splitting up the body.
PyObject* collect_quartic_terms(PyObject* self, PyObject* args) {
  // Substutition-info. `None` if no linear substitution is to
  // be done, tuple describing the substitution otherwise.
  PyObject* po_subs_info;
  // The raw python object that will be checked to contain
  // the coefficients of the ordered-4-tuple-ranking polynomial.
  PyObject* po_q4_ranking_polynomial_denom_1dc2b3a4;
  // Output-accumulator.
  PyObject* po_accum_out;
  // Data buffers.
  // b0 refers to "left-bilinear", b1 to "right-bilinear",
  // le/ri are the left and right side spinor on the bilinear.
  // So, a quartic contribution has structure <b0_le | b0_ri> <b1_le | b1_ri>.
  // Argument order is: b0le, b0ri, b1le, b1ri
  PyObject* po_b01_le_ri[4];
  int b01_le_ri_index[4];
  float term_coefficient;
  // Optional substitution-mapping. Initialized later if we use substitution.
  int max_mapping_num_summands;
  std::vector<int> subs_index_by_psi_index_and_num_summand;
  std::vector<float> coeff_by_psi_index_and_num_summand;

  // It is no problem that this helper has some seriously
  // complex call-interface, since (a) calls are "comparatively rare",
  // and (b) this is internal; the user does not need to care about.
  if (!PyArg_ParseTuple(
          args,
          "OOOOOOOiiiif",  // "OOf" ;-).
          &po_subs_info,  // optional substitution-info.
          &po_q4_ranking_polynomial_denom_1dc2b3a4,  // Quadruple ranking.
          &po_accum_out,  // Accumulator for collecting coefficients.
          // First/second bilinear, left/right factor.
          &po_b01_le_ri[0], &po_b01_le_ri[1],
          &po_b01_le_ri[2], &po_b01_le_ri[3],
          &b01_le_ri_index[0], &b01_le_ri_index[1],
          &b01_le_ri_index[2], &b01_le_ri_index[3],
          &term_coefficient)) {
    return nullptr;
  }
  if (term_coefficient == 0.0) {
    // Can early exit on any "gets multiplied with a factor zero" problem.
    Py_RETURN_TRUE;
  }
  // With any FFI, we still always be careful and check whether the
  // data we received matches expectations: Providing bad data to a
  // foreign-function-interface call should not ever allow us to crash
  // the process. We here merely return `None` on any invalid data.
  if (!(PyArray_Check(po_q4_ranking_polynomial_denom_1dc2b3a4) &&
        PyArray_Check(po_accum_out) &&
        PyArray_Check(po_b01_le_ri[0]) &&
        PyArray_Check(po_b01_le_ri[1]) &&
        PyArray_Check(po_b01_le_ri[2]) &&
        PyArray_Check(po_b01_le_ri[3]))) {
    Py_RETURN_FALSE;
  }
  // We now know that the arguments we captured as PyObject are indeed
  // array-objects.
  PyArrayObject* accum = reinterpret_cast<PyArrayObject*>(po_accum_out);
  PyArrayObject* b01_le_ri[4];
  for (int i = 0; i < 4; ++i) {
    b01_le_ri[i] = reinterpret_cast<PyArrayObject*>(po_b01_le_ri[i]);
  }
  // Expectation: accumulator holds binary32 IEEE754 float entries,
  // in machine byte order.
  if (!(PyArray_NDIM(accum) == 1 &&
        PyArray_ISFLOAT(accum) &&
        PyArray_ISNOTSWAPPED(accum) &&
        PyArray_ITEMSIZE(accum) == sizeof(float))) {
    Py_RETURN_FALSE;
  }
  npy_intp accum_size = PyArray_DIM(accum, 0);  // For bounds checking.
  // Likewise, we check the data type and shape of the tag-arrays.
  for (int k = 0; k < 4; ++k) {
    if (!(0 <= b01_le_ri_index[k] &&
          b01_le_ri_index[k] < 11 &&
          PyArray_ISSIGNED(b01_le_ri[k]) &&
          PyArray_NDIM(b01_le_ri[k]) == 2 &&
          PyArray_DIM(b01_le_ri[k], 0) == 11 &&
          PyArray_DIM(b01_le_ri[k], 1) == 32
          )) {
      Py_RETURN_FALSE;
    }
  }

  // Processing the ranking polynomial that maps four indices in
  // lexicographic order to a linear accumulator-index.
  // The specific polynomial will have to be picked to align
  // with the number of variables retained post-linear-substitution.
  // One finds that these ranking polynomials are not generic
  // 4th-order polynomials in four indices, but do not have mixed terms.
  // This code hence only supports the no-mixed-terms form.
  // Since we use this polynomial often, we PyArray_GETPTR1()
  // its entries once and then use that.
  PyArrayObject* q4_ranking_polynomial =
    reinterpret_cast<PyArrayObject*>(po_q4_ranking_polynomial_denom_1dc2b3a4);
  int64_t ranking_polynomial_data[12];
  if (!(PyArray_NDIM(q4_ranking_polynomial) == 1 &&
        PyArray_DIM(q4_ranking_polynomial, 0) == 12 &&
        PyArray_ISSIGNED(q4_ranking_polynomial) &&
        PyArray_ITEMSIZE(q4_ranking_polynomial) == sizeof(int64_t) &&
        PyArray_ISNOTSWAPPED(q4_ranking_polynomial))) {
    Py_RETURN_FALSE;
  }
  for (int i = 0; i < 12; ++i) {
    ranking_polynomial_data[i] =
      *reinterpret_cast<int64_t*>PyArray_GETPTR1(q4_ranking_polynomial, i);
  }
  // Rank an ordered 0-based-indices 4-tuple.
  auto fn_rank4 = [&ranking_polynomial_data](int* abcd)
    -> int64_t {
    const auto& r = ranking_polynomial_data;
    int64_t a  = abcd[0], b = abcd[1], c = abcd[2], d = abcd[3];
    int64_t aa = a * a, bb = b*b, cc = c*c;
    // Int64-array, entries: denominator, 1-coeff, d-coeff, c-coeff,
    // c**2-coeff, b-coeff, b**2-coeff, b**3-coeff, a-coeff,
    // a**2-coeff, a**3-coeff, a**4-coeff.
    return (r[1] + d*r[2] + c*r[3] + cc*r[4] + b*r[5] + bb*r[6] + bb*b*r[7] +
            a*r[8] + aa*r[9] + aa*a*r[10] + aa*aa*r[11]) / r[0];
  };
  // If a bilinear's left-index is == 0, this means we have to
  // iterate 1..10 (inclusive). If it is k>0, we have to iterate
  // over ONLY the value zero.
  int b0_le_start, b0_le_end, b1_le_start, b1_le_end;
  if (b01_le_ri_index[0] == 0) {
    b0_le_start = 1;
    b0_le_end = 11;
  } else {
    b0_le_start = 0;
    b0_le_end = 1;
  }
  if (b01_le_ri_index[2] == 0) {
    b1_le_start = 1;
    b1_le_end = 11;
  } else {
    b1_le_start = 0;
    b1_le_end = 1;
  }
  int q4_index;

  // There are two main cases: Either we are being asked to do linear
  // substitutions, or not. We might fold the "no substitutions" case
  // into the "with substitutions" case, but there are two reasons not
  // to do so:
  //
  // 1. The code to do this also has some complexity, which must be
  //    weighed against the complexity (and also benefits) of having a
  //    simpler (and more understandable, hence more accessible) 2nd
  //    implementation of our main loop.
  // 2. The extra indirection is avoidable deadweight that damages
  //    performance.
  // We hence go for two separate main loops, one with substitution,
  // one without.
  // Note: Indices are 0 <= num_factor < TAG_MAX here.
  int t4_indices[4];
  int t4_indices_final[4];  // post-substitution, sorted.

  // We incrementally propagate factors as we add more terms.
  // (If no substitution is requested, the scheme below leapfrogs
  // every other entry.)
  // - factor_so_far[0] is the term-coefficient.
  // - factor_so_far[1] = factor_so_far[0] * psi_term_factor[0]
  // - factor_so_far[2] = factor_so_far[1] * psi0_subs_term_factor
  // - factor_so_far[3] = factor_so_far[2] * psi_term_factor[1]
  // - factor_so_far[4] = factor_so_far[3] * psi1_subs_term_factor
  // ...and so on.
  // When incrementing an accumulator-entry, we read off factor_so_far[8]
  // (and still need to take a re-ordering sign into account).
  float factor_so_far[9];
  factor_so_far[0] = term_coefficient;

  if (po_subs_info == Py_None) {
    //// Case: No substitution requested.
    for (int b0_le = b0_le_start; b0_le < b0_le_end; ++b0_le) {
      for (int b0s = 0; b0s < 32; ++b0s) {
        int16_t tag_b0_le = *static_cast<int16_t*>(
          PyArray_GETPTR2(b01_le_ri[0], b0_le, b0s));
        int abs_tag0 = abs(tag_b0_le);
        // In principle, we should range-check the tag,
        // but since we do range-check any index derived
        // from this tag later anyhow, bad data may at worst
        // lead to bad results, but cannot cause memory-corruption.
        // Hence, we do not do this:
        //   if (abs_tag0 > TAG_MAX) Py_RETURN_FALSE;
        // Likewise for other tags.
        t4_indices[0] = abs_tag0 - 1;
        factor_so_far[2] = tag_b0_le == abs_tag0?
          factor_so_far[0] : -factor_so_far[0];
        int16_t tag_b0_ri = *static_cast<int16_t*>(
            PyArray_GETPTR2(b01_le_ri[1], b01_le_ri_index[1], b0s));
        int abs_tag1 = abs(tag_b0_ri);
        t4_indices[1] = abs_tag1 - 1;
        if (t4_indices[1] == t4_indices[0]) {  // Duplicate psi.
          continue;
        }
        factor_so_far[4] = tag_b0_ri == abs_tag1?
          factor_so_far[2] : -factor_so_far[2];
        for (int b1_le = b1_le_start; b1_le < b1_le_end; ++b1_le) {
          for (int b1s = 0; b1s < 32; ++b1s) {
            int16_t tag_b1_le = *static_cast<int16_t*>(
                PyArray_GETPTR2(b01_le_ri[2], b1_le, b1s));
            int abs_tag2 = abs(tag_b1_le);
            t4_indices[2] = abs_tag2 - 1;
            if (t4_indices[2] == t4_indices[0] ||
                t4_indices[2] == t4_indices[1]) {  // Duplicate psi.
              continue;
            }
            factor_so_far[6] = tag_b1_le == abs_tag2?
              factor_so_far[4] : -factor_so_far[4];
            int16_t tag_b1_ri = *static_cast<int16_t*>(
                PyArray_GETPTR2(b01_le_ri[3], b01_le_ri_index[3], b1s));
            int abs_tag3 = abs(tag_b1_ri);
            t4_indices[3] = abs_tag3 - 1;
            if (t4_indices[3] == t4_indices[0] ||
                t4_indices[3] == t4_indices[1] ||
                t4_indices[3] == t4_indices[2]) {  // Duplicate psi.
              continue;
            }
            factor_so_far[8] = tag_b1_ri == abs_tag3?
              factor_so_far[6] : -factor_so_far[6];
            float contrib = factor_so_far[8] * sort4(t4_indices,
                                                     t4_indices_final);
            int accum_index = fn_rank4(t4_indices_final);
            if (!(0 <= accum_index && accum_index < accum_size)) {
              Py_RETURN_FALSE;
            }
            *reinterpret_cast<float*>(
                PyArray_GETPTR1(accum, accum_index)) += contrib;
          }}}}
    Py_RETURN_TRUE;
  }

  //// Case: Linear substitution required.
  // ps == post-substitution.
  int ps_t4_indices[4];

  // We need a way to iterate over all substitutions for the k-th
  // factor. This will be a void->void function. Due to call-nesting,
  // we lose the ability to early-return and instead have to keep
  // track of an error-condition.
  //
  // Note: comparison with earlier, simpler versions of this code that
  // did not support linear substitution do seem to suggest that we
  // may be able to reclaim a speed factor 4 or so by more careful
  // coding that mostly avoids taking closures (and in particular
  // std::function). Given that the full calculation still takes only
  // some minutes on a single core on a laptop, this is not considered
  // worth the effort here.
  bool error_occurred = false;
  std::function<void(int, loop_body_fn)> fn_doall_subs_kth;
  // First of all, we need to parse the substitution-info.
  // This may well fail.
  //
  // Substitution-info data format is:
  // (subs_index_by_psi_index, subs_coefficients)
  // where subs_index_by_psi_index is 0-based, [320, nmax], and
  // subs_coefficients is [320, nmax]. The rule is:
  // - For a given index, we scan until either nmax,
  // or we hit a substitution-coefficient of zero.
  PyObject* po_subs_mapping;
  PyObject* po_subs_coeffs;
  if (!PyArg_ParseTuple(po_subs_info, "OO",
                        &po_subs_mapping,
                        &po_subs_coeffs)) {
    Py_RETURN_FALSE;
  }
  PyArrayObject* subs_mapping =
    reinterpret_cast<PyArrayObject*>(po_subs_mapping);
  PyArrayObject* subs_coeffs =
    reinterpret_cast<PyArrayObject*>(po_subs_coeffs);
  // Arrays must be 2-index, with .shape[0] == TAG_MAX,
  // the index-array being not-byteswapped numpy.int16,
  // and the coefficient-array having compatible shape,
  // being not-byteswapped float32.
  if (!(PyArray_NDIM(subs_mapping) == 2 &&
        PyArray_DIM(subs_mapping, 0) == TAG_MAX &&
        PyArray_ISSIGNED(subs_mapping) &&
        PyArray_ITEMSIZE(subs_mapping) == sizeof(int16_t) &&
        PyArray_ISNOTSWAPPED(subs_mapping) &&
        PyArray_NDIM(subs_coeffs) == 2 &&
        PyArray_DIM(subs_coeffs, 0) == TAG_MAX &&
        PyArray_DIM(subs_coeffs, 1) == PyArray_DIM(subs_mapping, 1) &&
        PyArray_ISFLOAT(subs_coeffs) &&
        PyArray_ISNOTSWAPPED(subs_coeffs) &&
        PyArray_ITEMSIZE(subs_coeffs) == sizeof(float))) {
    Py_RETURN_FALSE;
  }
  // Rather than going through PyArray_GETPTR2() array-access macros
  // over and over again, we transfer substitution-information
  // to C++ vectors once and only once.
  max_mapping_num_summands = PyArray_DIM(subs_coeffs, 1);
  for (int s = 0; s < max_mapping_num_summands; ++s) {
    for (int i = 0; i < TAG_MAX; i++) {
      subs_index_by_psi_index_and_num_summand.push_back(
        *static_cast<int16_t*>(PyArray_GETPTR2(subs_mapping, i, s)));
      coeff_by_psi_index_and_num_summand.push_back(
        *static_cast<float*>(PyArray_GETPTR2(subs_coeffs, i, s)));
    }
  }
  // We now have all the data set up and fast-accessible for doing
  // linear substitution. Relevant context is referenced via a
  // C++11 by-reference closure.
  fn_doall_subs_kth =
    ([&](int k, loop_body_fn f_body) {
      if (error_occurred) return;  // propagate error up.
      int idx = t4_indices[k];
      for (int s = 0; s < max_mapping_num_summands; ++s) {
        int i_lookup = s * TAG_MAX + idx;
        float map_factor = coeff_by_psi_index_and_num_summand[i_lookup];
        if (map_factor == 0.0) {
          // Early-exit: hit zero-coefficient on a ragged-table, row is done.
          break;
        }
        float propagated_factor = factor_so_far[2*k+1] * map_factor;
        factor_so_far[2*k+2] = propagated_factor;
        int map_index = subs_index_by_psi_index_and_num_summand[i_lookup];
        ps_t4_indices[k] = map_index;
        // If the index equals any earlier one, anything here is zero,
        // and we are done.
        for (int kk = 0; kk < k; ++kk) {
          if (ps_t4_indices[kk] == map_index) {
            goto cont_s_loop;  // continue with next iteration on outer s-loop.
          }
        }
        f_body();
      cont_s_loop:
        // No-op. C++ syntactically needs a statement after the label.
        // Clang++ complains if this is e.g. `true;`.
        do {} while (0);
      }
    });

  // Our main loop, with substitutions.
  for (int b0_le = b0_le_start; b0_le < b0_le_end; ++b0_le) {
    for (int b0s = 0; b0s < 32; ++b0s) {
      int16_t tag_b0_le = *static_cast<int16_t*>(
          PyArray_GETPTR2(b01_le_ri[0], b0_le, b0s));
      int abs_tag = abs(tag_b0_le);
      // Here, we actually should range-check tags, since these are used
      // as indices into substitution-tables. The NumPy reference does
      // not promise PyArray_GETPTR*() calls to do range-checking.
      if (abs_tag > TAG_MAX) {
        error_occurred = true;
        break;  // break on outermost loop.
      }
      t4_indices[0] = abs_tag - 1;
      factor_so_far[1] = tag_b0_le == abs_tag?
        factor_so_far[0] : -factor_so_far[0];
      fn_doall_subs_kth(0, [&](){
        int16_t tag_b0_ri = *static_cast<int16_t*>(
            PyArray_GETPTR2(b01_le_ri[1], b01_le_ri_index[1], b0s));
        int abs_tag = abs(tag_b0_ri);
        if (abs_tag > TAG_MAX) {
          error_occurred = true;
          return;  // return from closure!
        }
        t4_indices[1] = abs_tag - 1;
        factor_so_far[3] = tag_b0_ri == abs_tag?
          factor_so_far[2] : -factor_so_far[2];
        fn_doall_subs_kth(1, [&](){
          for (int b1_le = b1_le_start; b1_le < b1_le_end; ++b1_le) {
            for (int b1s = 0; b1s < 32; ++b1s) {
              int16_t tag_b1_le = *static_cast<int16_t*>(
                  PyArray_GETPTR2(b01_le_ri[2], b1_le, b1s));
              int abs_tag = abs(tag_b1_le);
              if (abs_tag > TAG_MAX) {
                error_occurred = true;
                return;
              }
              t4_indices[2] = abs_tag - 1;
              factor_so_far[5] = tag_b1_le == abs_tag?
                factor_so_far[4] : -factor_so_far[4];
              fn_doall_subs_kth(2, [&](){
                int16_t tag_b1_ri = *static_cast<int16_t*>(
                  PyArray_GETPTR2(b01_le_ri[3], b01_le_ri_index[3], b1s));
                int abs_tag = abs(tag_b1_ri);
                if (abs_tag > TAG_MAX) {
                  error_occurred = true;
                  return;
                }
                t4_indices[3] = abs_tag - 1;
                factor_so_far[7] = tag_b1_ri == abs_tag?
                  factor_so_far[6] : -factor_so_far[6];
                fn_doall_subs_kth(3, [&](){
                  float contrib = factor_so_far[8] * sort4(ps_t4_indices,
                                                           t4_indices_final);
                  int accum_index = fn_rank4(t4_indices_final);
                  if (!(0 <= accum_index && accum_index < accum_size)) {
                    error_occurred = true;
                    return;
                  }
                  // Q: Would we perhaps want to change the API to return
                  // -1 on error, and the number of contributions summed
                  // otherwise? This might in some situations be useful.
                  *reinterpret_cast<float*>(
                    PyArray_GETPTR1(accum, accum_index)) += contrib;
                });
              });
            }}});
      });
    }}
  // We are done!
  if (error_occurred) {
    Py_RETURN_FALSE;
  } else {
    Py_RETURN_TRUE;
  }
}


static PyMethodDef methods[] = {
  {"collect_quartic_terms", (PyCFunction)collect_quartic_terms, METH_VARARGS,
   "Collects quartic terms."},
  {NULL, NULL, 0, NULL}  // Sentinel.
};

static struct PyModuleDef module_def = {
  PyModuleDef_HEAD_INIT,
  "psi4_accum",
  NULL,
  -1,
  methods
};

}  // namespace


PyMODINIT_FUNC PyInit_psi4_accum(void) {
  import_array();  // Note: NumPy using code needs this!
  if (PyErr_Occurred()) {
    return nullptr;
  }
  return PyModule_Create(&module_def);
}

